Deep radio observations of the radio halo of the bullet cluster 1E 0657-55.8

We present deep 1.1-3.1 GHz Australia Telescope Compact Array observations of the radio halo of the bullet cluster, 1E 0657-55.8. In comparison to existing images of this radio halo the detection in our images is at higher significance. The radio halo is as extended as the X-ray emission in the direction of cluster merger but is significantly less extended than the X-ray emission in the perpendicular direction. At low significance we detect a faint second peak in the radio halo close to the X-ray centroid of the smaller sub-cluster (the bullet) suggesting that, similarly to the X-ray emission, the radio halo may consist of two components. Finally, we find that the distinctive shape of the western edge of the radio halo traces out the X-ray detected bow shock. The radio halo morphology and the lack of strong point-to-point correlations between radio, X-ray and weak-lensing properties suggests that the radio halo is still being formed. The colocation of the X-ray shock with a distinctive radio brightness edge illustrates that the shock is influencing the structure of the radio halo. These observations support the theory that shocks and turbulence influence the formation and evolution of radio halo synchrotron emission.

==> figures/copy.py <==
import os,sys

imagefiles = []
allfiles = os.listdir('../../../')
for filename in allfiles:
    if '.pdf' in filename:
        imagefiles.append(filename)

daysused = 'days_0_14'
daysused = 'days_0_1_11_14'
daysused = 'days_0_1_9_14'
daysused = 'days_0_1_9_14_nfbin16'
daysused = 'days_0_1_9_14_15_16_nfbin16'
bandtype = '1st-half-band'
bandtype = 'all-band'
maptype = 'miriad-image'
maptype = 'casa-image'

radiotype = '' # continuum
#radiotype = 'spec' # spectral index

xraytype = 'tmapc1.73sm.fits' # temperature
xraytype = '084_4_cut.fits' # intensity

pbcor = '-pbcor'
#pbcor = ''

mapping = {'fwhm=20':1,
'robust=-2.0':2,
'robust=-1.5':3,
'robust=-1.0':4,
'robust=-0.5':5,
'robust=0.0':6,
'robust=0.5':7,
'robust=1.0':8,
'robust=1.5':9,
'robust=2.0':10,
'fwhm=2':11,
'fwhm=3':12,
'fwhm=4':13,
'fwhm=5':14,
'fwhm=5':15,
'fwhm=6':16,
'fwhm=7':17,
'fwhm=8':18,
'fwhm=9':19,
'fwhm=10':20,
'fwhm=11':21,
'fwhm=12':22,
'fwhm=13':23,
'fwhm=14':24,
'fwhm=15':25,
'fwhm=16':26,
'fwhm=17':27,
'fwhm=18':28,
'fwhm=19':29
}

filenums = []
for mapname in mapping:
    fromname = '../../../maps/spectral-index-pbcor-errors/post-sub-15_16_nfbin16/' + maptype + daysused  + bandtype + mapname + pbcor + '.pdf'
    print fromname
    if os.path.exists(fromname):
        filenums.append(mapping[mapname])

filenums.sort()
number = 1

for filenum in filenums:

    for mapname in mapping:

        if mapping[mapname] == filenum:
            fromname ='../../../maps/spectral-index-pbcor-errors/post-sub-15_16_nfbin16/' + maptype + daysused  + bandtype + mapname + pbcor + '.pdf'
            toname = 'frame_error_' + str(number) + '.pdf'
            print fromname, toname
            print 'Copying %s to %s' %(fromname,toname)
            os.system('cp %s %s' %(fromname,toname))

 
            number +=1

